Continuous Hierarchical Representations with Poincar\'e Variational Auto-Encoders

The variational auto-encoder (VAE) is a popular method for learning a generative model and embeddings of the data. Many real datasets are hierarchically structured. However, traditional VAEs map data in a Euclidean latent space which cannot efficiently embed tree-like structures. Hyperbolic spaces with negative curvature can. We therefore endow VAEs with a Poincar\'e ball model of hyperbolic geometry as a latent space and rigorously derive the necessary methods to work with two main Gaussian generalisations on that space. We empirically show better generalisation to unseen data than the Euclidean counterpart, and can qualitatively and quantitatively better recover hierarchical structures.

==> compile.sh <==
pdflatex pvae.tex
bibtex pvae
pdflatex pvae.tex
pdflatex pvae.tex
pdflatex pvae.tex
rm -f pvae.aux pvae.bbl pvae.log pvae.out pvae.toc pvae.blg pvae.dvi pvae.ps pvae.nav pvae.snm pvae.vrb bu*.blg bu*.bbl bu*.aux

